On the Interpretability of Conditional Probability Estimates in the Agnostic Setting

We study the interpretability of conditional probability estimates for binary classification under the agnostic setting or scenario. Under the agnostic setting, conditional probability estimates do not necessarily reflect the true conditional probabilities. Instead, they have a certain calibration property: among all data points that the classifier has predicted P(Y = 1|X) = p, p portion of them actually have label Y = 1. For cost-sensitive decision problems, this calibration property provides adequate support for us to use Bayes Decision Theory. In this paper, we define a novel measure for the calibration property together with its empirical counterpart, and prove an uniform convergence result between them. This new measure enables us to formally justify the calibration property of conditional probability estimations, and provides new insights on the problem of estimating and calibrating conditional probabilities.

==> experiments/exp2.py <==
import numpy as np
import random

from sklearn.linear_model import LogisticRegression
from sklearn.ensemble import AdaBoostClassifier
from sklearn.naive_bayes import MultinomialNB
from sklearn.svm import SVC
from sklearn.isotonic import IsotonicRegression
from sklearn.ensemble import RandomForestClassifier

from matplotlib import pyplot

def convert_categorical(dict, val):
    if val not in dict:
        new_index = len(dict)
        dict[val] = new_index
    return dict[val]

def convert_adult_vec(vec, dicts):
    vec[1] = convert_categorical(dicts[0], vec[1])
    vec[3] = convert_categorical(dicts[1], vec[3])
    vec[5] = convert_categorical(dicts[2], vec[5])
    vec[6] = convert_categorical(dicts[3], vec[6])
    vec[7] = convert_categorical(dicts[4], vec[7])
    vec[8] = convert_categorical(dicts[5], vec[8])
    vec[9] = convert_categorical(dicts[6], vec[9])
    vec[13] = convert_categorical(dicts[7], vec[13])
    vec[14] = convert_categorical(dicts[8], vec[14])
    num_list = [0,2,4,10,11,12]
    for i in num_list:
        vec[i] = int(vec[i])
    return vec    

def read_adult_data():
    ftrain = open('adult.data', 'r')
    ftest = open('adult.test', 'r')
    dicts = [{},{},{},{},{},{},{},{},{}]
    train = []
    test = []
    for line in ftrain:
        vec = line[:-1].split(',')
        if len(vec) < 10:
            continue
        train.append(convert_adult_vec(vec, dicts))

    for line in ftest:
        vec = line[:-2].split(',')
        if len(vec) < 10:
            continue
        test.append(convert_adult_vec(vec, dicts))

    range_vec = [len(d) for d in dicts]
    num_list = [0, 2, 4, 10, 11, 12]
    num_range = [0,0,0,0,0,0]
    for i in range(0, 6):
        for vec in train:
            if vec[num_list[i]] > num_range[i]:
                num_range[i] = vec[num_list[i]]
        for vec in test:
            if vec[num_list[i]] > num_range[i]:
                num_range[i] = vec[num_list[i]]
    return (train, test, range_vec, num_range)

def convert_covtype_vec(vec):
    ret_vec = []
    for v in vec:
        ret_vec.append(int(v))
    return ret_vec

def read_covtype_data():
    fdata = open('covtype.data', 'r')
    data = []
    for line in fdata:
        vec = line.split(',')
        if len(vec)<10:
            continue
        data.append(convert_covtype_vec(vec))
        if len(data) > 30000:
            break
    train = []
    test = []
    for i in range(0, 30000):
        if i % 2 == 0:
            train.append(data[i])
        else:
            test.append(data[i])
    random.shuffle(test)
    #train = data[:15000]
    #test = data[15000:30000]
    num_range = []
    for i in range(0,10):
        vec_val = [vec[i] for vec in data]
        min_val = min(vec_val)
        max_val = max(vec_val)
        num_range.append((min_val, max_val))
    #cate_cnt = [0,0,0,0,0,0,0]
    #for vec in train:
    #    cate_cnt[vec[-1] - 1] += 1
    #for vec in test:
    #    cate_cnt[vec[-1] - 1] += 1
    #print cate_cnt
    return (train, test, num_range)

def adult_linear_preprocess(vec, cate_range, num_range):
    num_list = [0,2,4,10,11,12]
    cate_list = [1,3,5,6,7,8,9,13]
    ret_vec = []
    for i in range(0, 6):
        ret_vec.append(float(vec[num_list[i]])/float(num_range[i]))
    for i in range(0, 8):
        for j in range(0, cate_range[i]):
            if vec[cate_list[i]] == j:
                ret_vec.append(1)
            else:
                ret_vec.append(0) 
    return (ret_vec, vec[14])

def adult_multinomial_preprocess(vec):
    return ([vec[1], vec[3], vec[5], vec[6], vec[7], vec[8], vec[9], vec[13]], vec[14])

def adult_logistic_regression(train, test, cate_range, num_range):
    X = []
    Y = []
    for vec in train:
        (x,y) = adult_linear_preprocess(vec, cate_range, num_range)
        X.append(x)
        Y.append(y)
    lr = LogisticRegression()
    lr.fit(X,Y)
    testX = []
    for vec in test:
        (x,y) = adult_linear_preprocess(vec, cate_range, num_range)
        testX.append(x)
    return lr.predict_proba(testX)

def adult_naive_bayes(train, test):
    X = []
    Y = []
    for vec in train:
        (x,y) = adult_multinomial_preprocess(vec)
        X.append(x)
        Y.append(y)
    nb = MultinomialNB()
    nb.fit(X,Y)
    testX = []
    for vec in test:
        (x,y) = adult_multinomial_preprocess(vec)
        testX.append(x)
    return nb.predict_proba(testX)

def adult_boosted_tree(train, test, cate_range, num_range):
    X = []
    Y = []
    for vec in train:
        (x,y) = adult_linear_preprocess(vec, cate_range, num_range)
        X.append(x)
        Y.append(y)
    bt = AdaBoostClassifier(n_estimators=5)
    bt.fit(X,Y)
    testX = []
    for vec in test:
        (x,y) = adult_linear_preprocess(vec, cate_range, num_range)
        testX.append(x)
    return bt.decision_function(testX)

def adult_random_forest(train, test, cate_range, num_range):
    X = []
    Y = []
    for vec in train:
        (x,y) = adult_linear_preprocess(vec, cate_range, num_range)
        X.append(x)
        Y.append(y)
    rf = RandomForestClassifier(n_estimators=10)
    rf.fit(X,Y)
    testX = []
    for vec in test:
        (x,y) = adult_linear_preprocess(vec, cate_range, num_range)
        testX.append(x)
    return rf.predict_proba(testX)

def adult_svm(train, test, cate_range, num_range):
    X = []
    Y = []
    for vec in train:
        (x,y) = adult_linear_preprocess(vec, cate_range, num_range)
        X.append(x)
        Y.append(y)
    svm = SVC()
    svm.fit(X,Y)
    testX = []
    for vec in test:
        (x,y) = adult_linear_preprocess(vec, cate_range, num_range)
        testX.append(x)
    return svm.decision_function(testX)

def covtype_multinomial_preprocess(vec):
    if vec[-1] == 2:
        Y = 1
    else:
        Y = 0
    return (vec[10:-1], Y)

def covtype_linear_preprocess(vec, num_range):
    ret_vec = []
    for i in range(0, 10):
        (a,b) = num_range[i]
        ret_vec.append(float(vec[i] - a)/float(b - a))
    for val in vec[10:-1]:
        ret_vec.append(val)
    if vec[-1] == 2:
        Y = 1
    else:
        Y = 0
    return (ret_vec, Y)

def covtype_logistic_regression(train, test, num_range):
    X = []
    Y = []
    for vec in train:
        (x,y) = covtype_linear_preprocess(vec, num_range)
        X.append(x)
        Y.append(y)
    lr = LogisticRegression()
    lr.fit(X,Y)
    testX = []
    for vec in test:
        (x,y) = covtype_linear_preprocess(vec, num_range)
        testX.append(x)
    return lr.predict_proba(testX)

def covtype_naive_bayes(train, test):
    X = []
    Y = []
    for vec in train:
        (x,y) = covtype_multinomial_preprocess(vec)
        X.append(x)
        Y.append(y)
    nb = MultinomialNB()
    nb.fit(X,Y)
    testX = []
    for vec in test:
        (x,y) = covtype_multinomial_preprocess(vec)
        testX.append(x)
    return nb.predict_proba(testX)

def covtype_boosted_tree(train, test, num_range):
    X = []
    Y = []
    for vec in train:
        (x,y) = covtype_linear_preprocess(vec, num_range)
        X.append(x)
        Y.append(y)
    bt = AdaBoostClassifier(n_estimators=10)
    bt.fit(X,Y)
    testX = []
    for vec in test:
        (x,y) = covtype_linear_preprocess(vec, num_range)
        testX.append(x)
    return bt.decision_function(testX)

def covtype_random_forest(train, test, num_range):
    X = []
    Y = []
    for vec in train:
        (x,y) = covtype_linear_preprocess(vec, num_range)
        X.append(x)
        Y.append(y)
    rf = RandomForestClassifier(n_estimators=10)
    rf.fit(X,Y)
    testX = []
    for vec in test:
        (x,y) = covtype_linear_preprocess(vec, num_range)
        testX.append(x)
    return rf.predict_proba(testX)

def covtype_svm(train, test, num_range):
    X = []
    Y = []
    for vec in train:
        (x,y) = covtype_linear_preprocess(vec, num_range)
        X.append(x)
        Y.append(y)
    svm = SVC()
    svm.fit(X,Y)
    testX = []
    for vec in test:
        (x,y) = covtype_linear_preprocess(vec, num_range)
        testX.append(x)
    return svm.decision_function(testX)

def calibrate(f, Y, cutoff):
    isotonic = IsotonicRegression()
    isotonic.fit(f[:cutoff], Y[:cutoff])
    return isotonic.predict(f) 

def compute_loss(prob, Y, p):
    loss = 0
    for i in range(0, len(prob)):
        if (prob[i] < p) and (Y[i] == 1):
            loss += 1 - p
        if (prob[i] >= p) and (Y[i] == 0):
            loss += p
    return loss

def scale(vec):
    min_val = min(vec)
    max_val = max(vec)
    scaled = []
    for val in vec:
        scaled.append((val - min_val)/(max_val - min_val))
    return scaled

def fit_adult():
    (train, test, cate_range, num_range) = read_adult_data()
    nb_test_result = adult_naive_bayes(train, test)
    #print nb_test_result[0:10]
    bt_test_result = adult_boosted_tree(train, test, cate_range, num_range)
    #print bt_test_result[0:10]
    scaled_bt_score = scale(bt_test_result)
    svm_test_result = adult_svm(train, test, cate_range, num_range)
    #svm_test_result = [i * 0.001 for i in range(0, len(nb_test_result))]
    #print svm_test_result[0:10]
    scaled_svm_score = scale(svm_test_result)
    lr_test_result = adult_logistic_regression(train, test, cate_range, num_range)
    #print lr_test_result[0:10]
    rf_test_result = adult_random_forest(train, test, cate_range, num_range)
    #print rf_test_result[0:10]

    # log results
    fresult = open('adult_training_result.log', 'w')
    for i in range(0, len(scaled_svm_score)):
        fresult.write(str(nb_test_result[i][1])+',')
        fresult.write(str(scaled_bt_score[i])+',')
        fresult.write(str(scaled_svm_score[i])+',')
        fresult.write(str(lr_test_result[i][1])+',')
        fresult.write(str(rf_test_result[i][1])+',')
        fresult.write(str(test[i][-1])+'\n')
    fresult.close()   

def plot_adult():
    flog = open('adult_training_result.log', 'r')
    nb = []
    bt = []
    svm = []
    lr = []
    rf = []
    testY = []
    for line in flog:
        nums = line.split(',')
        nb.append(float(nums[0]))
        bt.append(float(nums[1]))
        svm.append(float(nums[2]))
        lr.append(float(nums[3]))
        rf.append(float(nums[4]))
        testY.append(int(nums[5]))
    nb_cal = calibrate(nb, testY, 2000)
    bt_cal = calibrate(bt, testY, 2000)
    svm_cal = calibrate(svm, testY, 2000)
    lr_cal = calibrate(lr, testY, 2000)
    rf_cal = calibrate(rf, testY, 2000)
    p_val = [0.1 * i for i in range(1, 10)]
    nb_loss = []
    bt_loss = []
    svm_loss = []
    lr_loss = []
    rf_loss = []
    nb_cal_loss = []
    bt_cal_loss = []
    svm_cal_loss = []
    lr_cal_loss = []
    rf_cal_loss = []
    for p in p_val:
        nb_loss.append(compute_loss(nb[2000:], testY[2000:], p))
        bt_loss.append(compute_loss(bt[2000:], testY[2000:], p))
        svm_loss.append(compute_loss(svm[2000:], testY[2000:], p))
        lr_loss.append(compute_loss(lr[2000:], testY[2000:], p))
        rf_loss.append(compute_loss(rf[2000:], testY[2000:], p))
        nb_cal_loss.append(compute_loss(nb_cal[2000:], testY[2000:], p))
        bt_cal_loss.append(compute_loss(bt_cal[2000:], testY[2000:], p))
        svm_cal_loss.append(compute_loss(svm_cal[2000:], testY[2000:], p))
        lr_cal_loss.append(compute_loss(lr_cal[2000:], testY[2000:], p))
        rf_cal_loss.append(compute_loss(rf_cal[2000:], testY[2000:], p))
    #print 'NB', nb_loss
    #print 'BT', bt_loss
    #print 'SVM', svm_loss
    #print 'LR', lr_loss
    #print 'RF', rf_loss
    nb_reduction = []
    bt_reduction = []
    svm_reduction = []
    lr_reduction = []
    rf_reduction = []
    for i in range(0, 9):
        nb_reduction.append(nb_cal_loss[i]/nb_loss[i])
        bt_reduction.append(bt_cal_loss[i]/bt_loss[i])
        svm_reduction.append(svm_cal_loss[i]/svm_loss[i])
        lr_reduction.append(lr_cal_loss[i]/lr_loss[i])
        rf_reduction.append(rf_cal_loss[i]/rf_loss[i])
	#print sum(nb_reduction) / len(nb_reduction)
    #print sum(bt_reduction) / len(bt_reduction)
    #print sum(svm_reduction) / len(svm_reduction)
    #print sum(lr_reduction) / len(lr_reduction)
    #print sum(rf_reduction) / len(rf_reduction)
    pyplot.figure(figsize=(5,3))
    la = pyplot.plot(p_val, nb_reduction, 'bo-')
    lb = pyplot.plot(p_val, bt_reduction, 'y.-')
    lc = pyplot.plot(p_val, svm_reduction, 'rs-')
    ld = pyplot.plot(p_val, lr_reduction, 'gv-')
    le = pyplot.plot(p_val, rf_reduction, 'm^-')
    #lf = pyplot.plot(p_val, [1 for v in p_val], 'k--')
    pyplot.legend(['NB','Boosted Tree','SVM','Logistic Regression','Random Forest'], 
                    prop = {'size':12}, loc = 4)
    pyplot.xlabel('loss parameter', fontsize='large')
    pyplot.ylabel('loss ratio', fontsize='large')
    pyplot.xlim(0.1,0.9)
    pyplot.tight_layout(pad=0)
    pyplot.show()

def fit_covtype():
    (train, test, num_range) = read_covtype_data()
    nb_test_result = covtype_naive_bayes(train, test)
    #print nb_test_result[0:10]
    bt_test_result = covtype_boosted_tree(train, test, num_range)
    #print bt_test_result[0:10]
    scaled_bt_score = scale(bt_test_result)
    svm_test_result = covtype_svm(train, test, num_range)
    #svm_test_result = [i * 0.001 for i in range(0, len(nb_test_result))]
    #print svm_test_result[0:10]
    scaled_svm_score = scale(svm_test_result)
    lr_test_result = covtype_logistic_regression(train, test, num_range)
    #print lr_test_result[0:10]
    rf_test_result = covtype_random_forest(train, test, num_range)
    #print rf_test_result[0:10]

    # log results
    fresult = open('covtype_training_result.log', 'w')
    for i in range(0, len(scaled_svm_score)):
        fresult.write(str(nb_test_result[i][1])+',')
        fresult.write(str(scaled_bt_score[i])+',')
        fresult.write(str(scaled_svm_score[i])+',')
        fresult.write(str(lr_test_result[i][1])+',')
        fresult.write(str(rf_test_result[i][1])+',')
        if test[i][-1] == 2:
            Y = 1
        else:
            Y = 0
        fresult.write(str(Y)+'\n')
    fresult.close()   
    
def plot_covtype():
    flog = open('covtype_training_result.log', 'r')
    nb = []
    bt = []
    svm = []
    lr = []
    rf = []
    testY = []
    for line in flog:
        nums = line.split(',')
        nb.append(float(nums[0]))
        bt.append(float(nums[1]))
        svm.append(float(nums[2]))
        lr.append(float(nums[3]))
        rf.append(float(nums[4]))
        testY.append(int(nums[5]))
    nb_cal = calibrate(nb, testY, 2000)
    bt_cal = calibrate(bt, testY, 2000)
    svm_cal = calibrate(svm, testY, 2000)
    lr_cal = calibrate(lr, testY, 2000)
    rf_cal = calibrate(rf, testY, 2000)
    p_val = [0.1 * i for i in range(1, 10)]
    nb_loss = []
    bt_loss = []
    svm_loss = []
    lr_loss = []
    rf_loss = []
    nb_cal_loss = []
    bt_cal_loss = []
    svm_cal_loss = []
    lr_cal_loss = []
    rf_cal_loss = []
    for p in p_val:
        nb_loss.append(compute_loss(nb[2000:], testY[2000:], p))
        bt_loss.append(compute_loss(bt[2000:], testY[2000:], p))
        svm_loss.append(compute_loss(svm[2000:], testY[2000:], p))
        lr_loss.append(compute_loss(lr[2000:], testY[2000:], p))
        rf_loss.append(compute_loss(rf[2000:], testY[2000:], p))
        nb_cal_loss.append(compute_loss(nb_cal[2000:], testY[2000:], p))
        bt_cal_loss.append(compute_loss(bt_cal[2000:], testY[2000:], p))
        svm_cal_loss.append(compute_loss(svm_cal[2000:], testY[2000:], p))
        lr_cal_loss.append(compute_loss(lr_cal[2000:], testY[2000:], p))
        rf_cal_loss.append(compute_loss(rf_cal[2000:], testY[2000:], p))
    #print 'NB', nb_loss
    #print 'BT', bt_loss
    #print 'SVM', svm_loss
    #print 'LR', lr_loss
    #print 'RF', rf_loss
    nb_reduction = []
    bt_reduction = []
    svm_reduction = []
    lr_reduction = []
    rf_reduction = []
    for i in range(0, 9):
        nb_reduction.append(nb_cal_loss[i]/nb_loss[i])
        bt_reduction.append(bt_cal_loss[i]/bt_loss[i])
        svm_reduction.append(svm_cal_loss[i]/svm_loss[i])
        lr_reduction.append(lr_cal_loss[i]/lr_loss[i])
        rf_reduction.append(rf_cal_loss[i]/rf_loss[i])
    #print sum(nb_reduction) / len(nb_reduction)
    #print sum(bt_reduction) / len(bt_reduction)
    #print sum(svm_reduction) / len(svm_reduction)
    #print sum(lr_reduction) / len(lr_reduction)
    #print sum(rf_reduction) / len(rf_reduction)
    #print nb_reduction
    #print bt_reduction
    #print svm_reduction
    #print lr_reduction
    #print rf_reduction
    pyplot.figure(figsize=(5,3))
    la = pyplot.plot(p_val, nb_reduction, 'bo-')
    lb = pyplot.plot(p_val, bt_reduction, 'y.-')
    lc = pyplot.plot(p_val, svm_reduction, 'rs-')
    ld = pyplot.plot(p_val, lr_reduction, 'gv-')
    le = pyplot.plot(p_val, rf_reduction, 'm^-')
    #lf = pyplot.plot(p_val, [1 for v in p_val], 'k--')
    pyplot.legend(['NB','Boosted Tree','SVM','Logistic Regression','Random Forest'], 
                    prop = {'size':12}, loc = 4)
    pyplot.xlabel('loss parameter', fontsize='large')
    pyplot.ylabel('loss ratio', fontsize='large')
    pyplot.xlim(0.1,0.9)
    pyplot.tight_layout(pad=0)
    pyplot.show()

def compute_cemp(f, Y):
    res = []
    for i in range(0, len(f)):
        res.append((f[i],Y[i]))
    res.sort()
    lasta = 0
    df = [0]
    s = 0
    for (a,b) in res:
        s += a - b
        if a > lasta:
            df.append(s)
            lasta = a
    return (max(df) - min(df))/len(f)

def plot_cemp():
    flog = open('adult_training_result.log', 'r')
    nb = []
    bt = []
    svm = []
    lr = []
    rf = []
    testY = []
    for line in flog:
        nums = line.split(',')
        nb.append(float(nums[0]))
        bt.append(float(nums[1]))
        svm.append(float(nums[2]))
        lr.append(float(nums[3]))
        rf.append(float(nums[4]))
        testY.append(int(nums[5]))
    nb_cal = calibrate(nb, testY, 2000)
    bt_cal = calibrate(bt, testY, 2000)
    svm_cal = calibrate(svm, testY, 2000)
    lr_cal = calibrate(lr, testY, 2000)
    rf_cal = calibrate(rf, testY, 2000)
    prior_adult_cemp = []
    prior_adult_cemp.append(compute_cemp(nb[2000:], testY[2000:]))
    prior_adult_cemp.append(compute_cemp(bt[2000:], testY[2000:]))
    prior_adult_cemp.append(compute_cemp(svm[2000:], testY[2000:]))
    prior_adult_cemp.append(compute_cemp(lr[2000:], testY[2000:]))
    prior_adult_cemp.append(compute_cemp(rf[2000:], testY[2000:]))
    post_adult_cemp = []
    post_adult_cemp.append(compute_cemp(nb_cal[2000:], testY[2000:]))
    post_adult_cemp.append(compute_cemp(bt_cal[2000:], testY[2000:]))
    post_adult_cemp.append(compute_cemp(svm_cal[2000:], testY[2000:]))
    post_adult_cemp.append(compute_cemp(lr_cal[2000:], testY[2000:]))
    post_adult_cemp.append(compute_cemp(rf_cal[2000:], testY[2000:]))

    flog = open('covtype_training_result.log', 'r')
    nb = []
    bt = []
    svm = []
    lr = []
    rf = []
    testY = []
    for line in flog:
        nums = line.split(',')
        nb.append(float(nums[0]))
        bt.append(float(nums[1]))
        svm.append(float(nums[2]))
        lr.append(float(nums[3]))
        rf.append(float(nums[4]))
        testY.append(int(nums[5]))
    nb_cal = calibrate(nb, testY, 2000)
    bt_cal = calibrate(bt, testY, 2000)
    svm_cal = calibrate(svm, testY, 2000)
    lr_cal = calibrate(lr, testY, 2000)
    rf_cal = calibrate(rf, testY, 2000)
    prior_covtype_cemp = []
    prior_covtype_cemp.append(compute_cemp(nb[2000:], testY[2000:]))
    prior_covtype_cemp.append(compute_cemp(bt[2000:], testY[2000:]))
    prior_covtype_cemp.append(compute_cemp(svm[2000:], testY[2000:]))
    prior_covtype_cemp.append(compute_cemp(lr[2000:], testY[2000:]))
    prior_covtype_cemp.append(compute_cemp(rf[2000:], testY[2000:]))
    post_covtype_cemp = []
    post_covtype_cemp.append(compute_cemp(nb_cal[2000:], testY[2000:]))
    post_covtype_cemp.append(compute_cemp(bt_cal[2000:], testY[2000:]))
    post_covtype_cemp.append(compute_cemp(svm_cal[2000:], testY[2000:]))
    post_covtype_cemp.append(compute_cemp(lr_cal[2000:], testY[2000:]))
    post_covtype_cemp.append(compute_cemp(rf_cal[2000:], testY[2000:]))
    #print sum(post_covtype_cemp)/len(post_covtype_cemp)
    #print sum(post_adult_cemp)/len(post_adult_cemp)

    pyplot.figure(figsize=(8,3))
    ind = np.arange(5)
    p1 = pyplot.bar(ind - 0.3, prior_adult_cemp, 0.3, color = 'r')
    #p2 = pyplot.bar(ind - 0.2, post_adult_cemp, 0.2, color = 'b')
    p3 = pyplot.bar(ind, prior_covtype_cemp, 0.3, color = 'y')
    #p4 = pyplot.bar(ind + 0.2, post_covtype_cemp, 0.2, color = 'g')
    #pyplot.legend((p1[0], p2[0], p3[0], p4[0]), ('Adult Prior Calibration', 'Adult Post Calibration', 'Covtype Prior Calibration', 'Covtype Post Calibration'), prop = {'size':12}, loc = 1)
    pyplot.legend((p1[0], p3[0]), ('Adult', 'Covtype'), prop = {'size':12}, loc = 1)
    pyplot.xticks(ind, ('NB', 'Boosted Tree', 'SVM', 'LR', 'RF'))
    pyplot.ylabel('empirical calibration', fontsize='large')
    pyplot.tight_layout(pad=0)
    pyplot.show()

def main():
    #fit_adult()
    #plot_adult()
    #fit_covtype()
    #plot_covtype()
    plot_cemp()

main()


==> experiments/experiment.py <==
import random
import numpy as np
import math
import bisect
import matplotlib.pyplot as pyplot

def sigmoid_shape(x):
    return 1 / (1 + math.exp(-10 * x + 5))

def getf(x):
#    return sigmoid_shape(x)
#    return x
    return x**2
#    return x + 0.2 * math.sin(4 * math.pi * x)

def generate(n):
    datax = []
    datay = []
    for i in range(0, n):
        x = random.uniform(0, 1)
        yr = random.uniform(0, 1)
        yt = getf(x)
        if yr <= yt:
            y = 1
        else:
            y = 0
        datax.append(x)
        datay.append(y)
    return (datax, datay)

def compute_gradient(datax, datay, A, B):
    gA = 0
    gB = 0
    for i in xrange(0, len(datax)):
        x = datax[i]
        y = datay[i]
        g = 1 + math.exp(A * x + B)
        dgda = x * math.exp(A * x + B)
        p = 1 / g
        dpda = - 1 / (g * g) * dgda
        gA += y / p * dpda - (1 - y) / (1 - p) * dpda
        dgdb = math.exp(A * x + B)
        dpdb = - 1 / (g * g) * dgdb
        gB += y / p * dpdb - (1 - y) / (1 - p) * dpdb
    gA /= len(datax)
    gB /= len(datax)
    return (gA, gB)

def fit_platt(datax, datay, A, B, epsilon, times):
    for i in range(0, times):
        (gA, gB) = compute_gradient(datax, datay, A, B)
        A += gA * epsilon * 100 / (i + 100) 
        B += gB * epsilon * 100 / (i + 100)
        #if i % 100 == 0:
        #    print gA, gB
    return (A, B)        

def fit_cal(datax, datay):
    data = []
    for i in range(0, len(datax)):
        data.append((datax[i], datay[i]))
    data = sorted(data, key = lambda x:x[0])
    points = [(0,0)]
    ind = 0
    csum = 0
    for x,y in data:
        ind += 1
        csum += y
        points.append((ind, csum))
    cvxhull = []
    for i,s in points:
        while len(cvxhull) > 1:
            j,sj = cvxhull[-1]
            k,sk = cvxhull[-2]
            if (s - sj) * (j - k) <= (sj - sk) * (i - j):
                cvxhull.pop()
            else:
                break
        cvxhull.append((i,s))
    result = []
    last = -1
    lasts = 0
    for i,s in cvxhull:
        if i > 0:
            result.append((data[i - 1][0], float(s - lasts) / (i - last)))
        last = i
        lasts = s
    return result

def compute_platt(datax, A, B):
    result = []
    for x in datax:
        y = 1 / (1 + math.exp(A * x + B))
        result.append((x,y))
    return result

def compute_cal(datax, result):
    ret = []
    cpoint = []
    for x,y in result:
        cpoint.append(x)
    for x in datax:
        i = bisect.bisect_left(cpoint, x)
        #print x, i, result[i][0], result[i][1]
        if i >= len(result):
            ret.append((x, 1))
        else:
            ret.append((x,result[i][1]))
    return ret

def compute_distance(test):
    ret = 0
    for x,y in test:
        ret += math.fabs(y - getf(x))
    return ret / len(test)

def log_result(result_file, shape_file):
    (datax, datay) = generate(50000)
    A,B = 0,0
    plotda = []
    plotdb = []
    for i in xrange(100, 6000, 100):
        A,B = fit_platt(datax[0:i], datay[0:i], A, B, 1, 100000 / i)
        result = fit_cal(datax[0:i], datay[0:i])
        (newx, newy) = generate(50000)
        testa = compute_platt(newx, A, B)
        testb = compute_cal(newx, result)
        da = compute_distance(testa)
        db = compute_distance(testb)
        plotda.append(da)
        plotdb.append(db)
        print i, da, db
        if i == 5000:
            # We store the shape info in shape_file
            uniformx = np.arange(0, 1, 0.0001)
            shape = compute_cal(uniformx, result)
            fshape = open(shape_file, 'w')
            for v in shape:
                fshape.write(str(v[1]) + '\n')
    f = open(result_file, 'w')
    for i in range(0, len(plotda)):
        f.write(str(plotda[i]) + ' ' + str(plotdb[i]) + '\n')

def plot_result(result_file):
    ploti = range(100, 50000, 100)
    plotda = []
    plotdb = []
    for file_name in result_file:
        f = open(file_name, 'r')
        ya = []
        yb = []
        for line in f:
            split = line.split(' ')
            ya.append(float(split[0]))
            yb.append(float(split[1]))
        plotda.append(ya)
        plotdb.append(yb)
    pyplot.figure(figsize=(5,3))
    la = pyplot.plot(ploti, plotdb[0])
    lb = pyplot.plot(ploti, plotdb[1])
    lc = pyplot.plot(ploti, plotdb[2])
    ld = pyplot.plot(ploti, plotdb[3])
    pyplot.legend(['Sigmoid-Shape', 'Identity', 'Square', 'Noisy Identity'], prop = {'size':12} )
    pyplot.xlabel('# of Samples', fontsize='large')
    pyplot.ylabel('L1 Error', fontsize='large')
    pyplot.tight_layout(pad=0)
    pyplot.show()

def plot_shape(shape_file):
    plotx = np.arange(0, 1, 0.0001)
    ploty = []
    f = open(shape_file)
    for line in f:
        ploty.append(float(line))
    plot_true = map(getf, plotx)

    pyplot.figure(figsize=(4,2))
    la = pyplot.plot(plotx, plot_true)
    lb = pyplot.plot(plotx, ploty)
    pyplot.legend(['Actual Function', 'Fitted Function'], prop = {'size':12}, loc = 2)
    pyplot.tight_layout(pad=0)
    pyplot.show() 
    
random.seed(9119)
#log_result('temp_result.txt', 'exp_final_shape.txt');
#plot_result(['exp_result_1.txt', 'exp_result_2.txt', 'exp_result_3.txt', 'exp_result_4.txt'])
#plot_shape('exp_final_shape.txt')


